From Characters to Matrices: An Elementary Construction of Irreducible Representations of Finite Groups

Let \(G\) be a finite group and let \(\chi\) be an ordinary irreducible character. We give an elementary algorithm which constructs explicit matrices affording \(\chi\). The regular representation provides a canonical ambient representation, and the usual central idempotent projects onto the \(\chi\)-isotypic component. The main step is then to maximize the squared norm of a diagonal matrix coefficient on the unit sphere of this component. The maximum is \(1/\chi(1)\), and it is attained precisely by vectors whose cyclic span is an irreducible subrepresentation affording \(\chi\). Thus the construction reduces the passage from characters to matrices to a concrete optimization problem. The same extraction method applies inside any smaller ambient representation containing \(\chi\), such as an induced representation from a subgroup. We complement the theory with a discussion on dimension reduction, robust numerical implementation, and an explicit \(S_4\) example.

==> character_to_matrices.py <==
#!/usr/bin/env python3
"""
character_to_matrices.py

Elementary construction of irreducible matrix representations from characters.

This script implements the algorithm from the paper
"From Characters to Matrices: An Elementary Construction of Irreducible
Representations of Finite Groups."

The implementation is deliberately transparent rather than optimized.
It uses dense matrices, so it is intended for small examples and for
checking the method.  For larger groups, one should replace the dense
regular representation by sparse/permutation operators or by a smaller
ambient representation such as an induced representation.

Main features
-------------
1. Build the left regular representation of a finite permutation group.
2. Build an induced representation Ind_H^G(theta) for a one-dimensional
   character theta of a subgroup H.
3. Compute the isotypic projector attached to a character chi.
4. Maximize the matrix-coefficient norm on the isotypic component.
5. Extract an orbit basis and output matrices of the irreducible representation.
6. Reproduce the S4 example for the two-dimensional character [22].

Dependencies
------------
Only numpy is required.
"""

from __future__ import annotations

from dataclasses import dataclass
from itertools import permutations
from typing import Callable, Dict, Iterable, List, Sequence, Tuple

import numpy as np
from numpy.linalg import norm, svd, lstsq


Perm = Tuple[int, ...]
Matrix = np.ndarray


# ---------------------------------------------------------------------
# Basic permutation utilities
# ---------------------------------------------------------------------

def compose(p: Perm, q: Perm) -> Perm:
    """
    Return the composition p o q.

    Permutations are represented by tuples p with p[i] = image of i.
    Thus (p o q)(i) = p(q(i)).
    """
    return tuple(p[i] for i in q)


def inverse_perm(p: Perm) -> Perm:
    """Return the inverse of a permutation."""
    q = [0] * len(p)
    for i, pi in enumerate(p):
        q[pi] = i
    return tuple(q)


def identity_perm(n: int) -> Perm:
    """Return the identity permutation on {0, ..., n-1}."""
    return tuple(range(n))


def cycle_type(p: Perm) -> Tuple[int, ...]:
    """
    Return the cycle type of p as a decreasing tuple.

    Example:
        identity in S4 -> (1,1,1,1)
        a transposition -> (2,1,1)
        a 4-cycle -> (4,)
    """
    n = len(p)
    seen = [False] * n
    lengths: List[int] = []

    for i in range(n):
        if not seen[i]:
            j = i
            length = 0
            while not seen[j]:
                seen[j] = True
                length += 1
                j = p[j]
            lengths.append(length)

    return tuple(sorted(lengths, reverse=True))


def s4_group() -> List[Perm]:
    """Return S4 as a lexicographically ordered list of permutations."""
    return list(permutations(range(4)))


def make_index(group: Sequence[Perm]) -> Dict[Perm, int]:
    """Return a dictionary sending each group element to its index."""
    return {g: i for i, g in enumerate(group)}


# ---------------------------------------------------------------------
# Representations
# ---------------------------------------------------------------------

def left_regular_representation(group: Sequence[Perm]) -> List[Matrix]:
    """
    Construct the left regular representation.

    The basis is {e_h : h in G}, in the order given by group.
    The action is lambda(g)e_h = e_{g h}.
    """
    idx = make_index(group)
    n = len(group)
    rho: List[Matrix] = []

    for g in group:
        M = np.zeros((n, n), dtype=complex)
        for j, h in enumerate(group):
            gh = compose(g, h)
            M[idx[gh], j] = 1.0
        rho.append(M)

    return rho


def left_coset_representatives(
    group: Sequence[Perm],
    subgroup: Sequence[Perm],
) -> Tuple[List[Perm], List[set]]:
    """
    Return deterministic representatives for the left cosets G/H.

    The representatives are chosen as the first unused elements in the
    ordering of group.
    """
    used = set()
    reps: List[Perm] = []
    cosets: List[set] = []

    for r in group:
        if r not in used:
            coset = {compose(r, h) for h in subgroup}
            reps.append(r)
            cosets.append(coset)
            used |= coset

    return reps, cosets


def induced_representation_one_dim(
    group: Sequence[Perm],
    subgroup: Sequence[Perm],
    theta: Callable[[Perm], complex],
) -> Tuple[List[Matrix], List[Perm], List[set]]:
    """
    Construct Ind_H^G(theta), where theta is a one-dimensional character of H.

    We use the left coset basis {e_r : r in R}, where R is a set of
    representatives for G/H.  For g in G and r_j in R, write

        g r_j = r_i h,   h in H.

    Then the induced action is

        rho(g)e_{r_j} = theta(h)e_{r_i}.

    This convention is sufficient for the examples in the paper.  Changing
    the usual convention for induced functions may replace theta by theta^{-1},
    but gives an equivalent implementation for the trivial character and a
    predictable variant for one-dimensional characters.
    """
    reps, cosets = left_coset_representatives(group, subgroup)

    element_to_rep: Dict[Perm, int] = {}
    element_to_h: Dict[Perm, Perm] = {}

    for i, r in enumerate(reps):
        for h in subgroup:
            x = compose(r, h)
            element_to_rep[x] = i
            element_to_h[x] = h

    q = len(reps)
    rho: List[Matrix] = []

    for g in group:
        M = np.zeros((q, q), dtype=complex)

        for j, r in enumerate(reps):
            x = compose(g, r)
            i = element_to_rep[x]
            h = element_to_h[x]
            M[i, j] = theta(h)

        rho.append(M)

    return rho, reps, cosets


# ---------------------------------------------------------------------
# Character data for S4
# ---------------------------------------------------------------------

def s4_character_22(group: Sequence[Perm]) -> np.ndarray:
    """
    Return the character values of the irreducible character [22] of S4.

    Cycle type:       1^4   2 1^2   2^2   3 1   4
    chi_[22]:          2      0      2     -1    0
    """
    values = {
        (1, 1, 1, 1): 2,
        (2, 1, 1): 0,
        (2, 2): 2,
        (3, 1): -1,
        (4,): 0,
    }
    return np.array([values[cycle_type(g)] for g in group], dtype=complex)


def s4_v4_subgroup() -> List[Perm]:
    """
    Return the normal Klein four subgroup of S4:
        {1, (12)(34), (13)(24), (14)(23)}
    using 0-based notation.
    """
    return [
        (0, 1, 2, 3),  # identity
        (1, 0, 3, 2),  # (12)(34)
        (2, 3, 0, 1),  # (13)(24)
        (3, 2, 1, 0),  # (14)(23)
    ]


# ---------------------------------------------------------------------
# Core algorithm
# ---------------------------------------------------------------------

def isotypic_projector(
    rho: Sequence[Matrix],
    chi: Sequence[complex],
    degree: int,
) -> Matrix:
    """
    Compute the isotypic projector

        P_chi = degree / |G| * sum_g conjugate(chi(g)) rho(g).

    The order of chi must match the order of rho.
    """
    if len(rho) != len(chi):
        raise ValueError("rho and chi must have the same length.")

    P = np.zeros_like(rho[0], dtype=complex)
    for Rg, chig in zip(rho, chi):
        P += np.conjugate(chig) * Rg

    return (degree / len(rho)) * P


def image_basis_from_projector(P: Matrix, tol: float = 1e-9) -> Matrix:
    """
    Return an orthonormal basis for im(P), as columns of a matrix.

    This is used only for diagnostics or for constructing random vectors
    inside the isotypic component.
    """
    U, singular_values, _ = svd(P)
    rank = np.sum(singular_values > tol)
    return U[:, :rank]


def matrix_coefficient_norm(v: np.ndarray, rho: Sequence[Matrix]) -> float:
    """
    Compute

        F(v) = (1/|G|) sum_g |<v, rho(g)v>|^2.

    The Hermitian inner product is np.vdot(v,w), conjugate-linear in v.
    """
    total = 0.0
    for Rg in rho:
        c = np.vdot(v, Rg @ v)
        total += abs(c) ** 2
    return float(np.real(total / len(rho)))


def gradient_matrix_coefficient_norm(
    v: np.ndarray,
    rho: Sequence[Matrix],
) -> np.ndarray:
    """
    Compute the gradient of F(v) for a unitary representation:

        grad F(v) = 4/|G| * sum_g conjugate(<v,rho(g)v>) rho(g)v.

    For non-unitary input, one should use the more general formula with
    rho(g)^*.  All representations used in the examples are unitary.
    """
    grad = np.zeros_like(v, dtype=complex)

    for Rg in rho:
        c = np.vdot(v, Rg @ v)
        grad += np.conjugate(c) * (Rg @ v)

    return (4.0 / len(rho)) * grad


def project_to_sphere_tangent(
    v: np.ndarray,
    grad: np.ndarray,
    P: Matrix,
) -> np.ndarray:
    """
    Project the gradient first to im(P), then to the tangent space
    of the unit sphere at v.
    """
    grad = P @ grad
    grad = grad - np.vdot(v, grad) * v
    return grad


@dataclass
class OptimizationResult:
    vector: np.ndarray
    value: float
    history: List[float]
    projector: Matrix


def maximize_matrix_coefficient_norm(
    rho: Sequence[Matrix],
    chi: Sequence[complex],
    degree: int,
    initial_vector: np.ndarray | None = None,
    seed: int = 0,
    max_iter: int = 500,
    step_size: float = 1.0,
    tol: float = 1e-10,
    verbose: bool = False,
) -> OptimizationResult:
    """
    Maximize F(v) on the unit sphere of the chi-isotypic component.

    Parameters
    ----------
    rho:
        List of matrices rho(g), ordered consistently with chi.
    chi:
        Character values chi(g), in the same order.
    degree:
        chi(1).
    initial_vector:
        A vector u in the ambient space.  The algorithm starts from
        P_chi u / ||P_chi u||.  If None, a random complex vector is used.
    seed:
        Random seed used if initial_vector is None.
    max_iter:
        Maximum number of gradient steps.
    step_size:
        Initial step size.
    tol:
        Stop when |F(v)-1/degree| < tol, or when the tangent gradient is tiny.
    verbose:
        If True, print iteration information.

    Returns
    -------
    OptimizationResult
        vector: approximate maximizing vector
        value: F(vector)
        history: objective values
        projector: P_chi
    """
    P = isotypic_projector(rho, chi, degree)
    ambient_dim = rho[0].shape[0]

    if initial_vector is None:
        rng = np.random.default_rng(seed)
        initial_vector = (
            rng.normal(size=ambient_dim)
            + 1j * rng.normal(size=ambient_dim)
        )

    v = P @ initial_vector
    v_norm = norm(v)
    if v_norm < 1e-12:
        raise ValueError("The chosen initial vector has zero projection to the isotypic component.")

    v = v / v_norm

    history = [matrix_coefficient_norm(v, rho)]
    eta = step_size

    for iteration in range(max_iter):
        current = history[-1]

        if abs(current - 1.0 / degree) < tol:
            break

        grad = gradient_matrix_coefficient_norm(v, rho)
        tangent_grad = project_to_sphere_tangent(v, grad, P)
        tangent_norm = norm(tangent_grad)

        if tangent_norm < tol:
            break

        # Backtracking ascent step.
        local_eta = eta
        accepted = False

        for _ in range(25):
            candidate = v + local_eta * tangent_grad
            candidate = candidate / norm(candidate)
            candidate_value = matrix_coefficient_norm(candidate, rho)

            if candidate_value >= current - 1e-14:
                accepted = True
                break

            local_eta *= 0.5

        if not accepted:
            break

        v = candidate
        history.append(candidate_value)
        eta = min(2.0, 1.05 * local_eta)

        if verbose:
            print(f"iter={iteration + 1:4d}, F={candidate_value:.12f}, step={local_eta:.3e}")

    return OptimizationResult(
        vector=v,
        value=history[-1],
        history=history,
        projector=P,
    )


# ---------------------------------------------------------------------
# Extracting matrices from an orbit basis
# ---------------------------------------------------------------------

def select_orbit_basis(
    v: np.ndarray,
    rho: Sequence[Matrix],
    degree: int,
    tol: float = 1e-10,
) -> Tuple[Matrix, List[int]]:
    """
    Select degree independent vectors from the orbit {rho(g)v}.

    This uses a simple rank-revealing modified Gram-Schmidt pivoting:
    at each step, choose the orbit vector with the largest residual norm.

    Returns
    -------
    B:
        Matrix whose columns are selected orbit vectors.
    selected:
        Indices of the selected group elements.
    """
    orbit_vectors = [Rg @ v for Rg in rho]
    ambient_dim = len(v)

    Q = np.zeros((ambient_dim, 0), dtype=complex)
    remaining = set(range(len(orbit_vectors)))
    selected: List[int] = []

    for _ in range(degree):
        best_index = None
        best_residual = None
        best_norm = -1.0

        for j in remaining:
            w = orbit_vectors[j]
            if Q.shape[1] > 0:
                residual = w - Q @ (Q.conj().T @ w)
            else:
                residual = w.copy()

            residual_norm = norm(residual)

            if residual_norm > best_norm:
                best_norm = residual_norm
                best_index = j
                best_residual = residual

        if best_index is None or best_norm < tol:
            raise ValueError("Could not find enough independent orbit vectors.")

        selected.append(best_index)
        remaining.remove(best_index)

        q = best_residual / best_norm
        Q = np.column_stack([Q, q])

    B = np.column_stack([orbit_vectors[j] for j in selected])
    return B, selected


def restrict_representation_to_basis(
    rho: Sequence[Matrix],
    B: Matrix,
) -> List[Matrix]:
    """
    Given an invariant subspace with basis matrix B, compute the matrices
    of rho(g) restricted to this basis.

    For each g, solve rho(g)B = B C_g.
    """
    restricted: List[Matrix] = []

    for Rg in rho:
        Cg, *_ = lstsq(B, Rg @ B, rcond=None)
        restricted.append(Cg)

    return restricted


@dataclass
class ConstructionResult:
    matrices: List[Matrix]
    vector: np.ndarray
    basis: Matrix
    selected_orbit_indices: List[int]
    value: float
    history: List[float]
    projector: Matrix


def construct_irrep_from_character(
    rho: Sequence[Matrix],
    chi: Sequence[complex],
    degree: int,
    initial_vector: np.ndarray | None = None,
    seed: int = 0,
    max_iter: int = 500,
    step_size: float = 1.0,
    tol: float = 1e-10,
    verbose: bool = False,
) -> ConstructionResult:
    """
    Full pipeline:
        1. Compute P_chi.
        2. Maximize F(v) on the chi-isotypic component.
        3. Select an orbit basis from {rho(g)v}.
        4. Restrict the representation to that basis.
    """
    opt = maximize_matrix_coefficient_norm(
        rho=rho,
        chi=chi,
        degree=degree,
        initial_vector=initial_vector,
        seed=seed,
        max_iter=max_iter,
        step_size=step_size,
        tol=tol,
        verbose=verbose,
    )

    B, selected = select_orbit_basis(opt.vector, rho, degree)
    matrices = restrict_representation_to_basis(rho, B)

    return ConstructionResult(
        matrices=matrices,
        vector=opt.vector,
        basis=B,
        selected_orbit_indices=selected,
        value=opt.value,
        history=opt.history,
        projector=opt.projector,
    )


# ---------------------------------------------------------------------
# Diagnostics
# ---------------------------------------------------------------------

def character_check(
    group: Sequence[Perm],
    matrices: Sequence[Matrix],
    expected_chi: Sequence[complex],
    elements: Iterable[Perm],
) -> None:
    """Print traces of selected elements and compare with expected character values."""
    idx = make_index(group)

    for g in elements:
        j = idx[g]
        tr = np.trace(matrices[j])
        print(
            f"g={g}, cycle_type={str(cycle_type(g)):>12}, "
            f"trace={tr.real:+.8f}{tr.imag:+.8f}j, "
            f"expected={expected_chi[j].real:+.8f}{expected_chi[j].imag:+.8f}j"
        )


def relation_check_s4(
    group: Sequence[Perm],
    matrices: Sequence[Matrix],
) -> None:
    """Check the relations s^2=t^4=(st)^3=1 for s=(12), t=(1234)."""
    idx = make_index(group)

    s = (1, 0, 2, 3)
    t = (1, 2, 3, 0)

    S = matrices[idx[s]]
    T = matrices[idx[t]]
    I = np.eye(S.shape[0], dtype=complex)

    print("Relation check:")
    print("  ||S^2 - I||    =", norm(S @ S - I))
    print("  ||T^4 - I||    =", norm(np.linalg.matrix_power(T, 4) - I))
    print("  ||(ST)^3 - I|| =", norm(np.linalg.matrix_power(S @ T, 3) - I))


# ---------------------------------------------------------------------
# S4 example from the paper
# ---------------------------------------------------------------------

def run_s4_regular_example() -> None:
    """
    Reproduce the regular-representation part of the S4 [22] example.
    """
    print("\n=== S4 example: regular representation ===")

    G = s4_group()
    idx = make_index(G)
    rho = left_regular_representation(G)
    chi = s4_character_22(G)
    degree = 2

    s = (1, 0, 2, 3)    # (12)
    t = (1, 2, 3, 0)    # (1234)
    e = identity_perm(4)

    P = isotypic_projector(rho, chi, degree)

    print("ambient dimension =", rho[0].shape[0])
    print("rank(P_[22])      =", np.linalg.matrix_rank(P, tol=1e-9))

    # Symmetric projected identity vector: nonzero but gives the minimum.
    e_vec = np.zeros(len(G), dtype=complex)
    e_vec[idx[e]] = 1.0
    v_e = P @ e_vec
    v_e = v_e / norm(v_e)
    print("F(Pe_1/||Pe_1||) =", f"{matrix_coefficient_norm(v_e, rho):.6f}")

    # Deterministic nonsymmetric starting vector used in the example.
    u = np.zeros(len(G), dtype=complex)
    u[idx[e]] = 1.0
    u[idx[s]] = 2.0
    u[idx[t]] = 3.0

    result = construct_irrep_from_character(
        rho=rho,
        chi=chi,
        degree=degree,
        initial_vector=u,
        step_size=1.0,
        max_iter=100,
        tol=1e-12,
        verbose=False,
    )

    print("F(v_0)           =", f"{result.history[0]:.6f}")
    if len(result.history) > 1:
        print("F(v_1)           =", f"{result.history[1]:.6f}")
    print("F(v_infty)       =", f"{result.history[-1]:.6f}")
    print("selected orbit indices =", result.selected_orbit_indices)

    print("\nMatrices for generators:")
    print("rho((12)) =")
    print(np.round(result.matrices[idx[s]], 8))
    print("rho((1234)) =")
    print(np.round(result.matrices[idx[t]], 8))

    # Character checks on representatives of relevant conjugacy classes.
    a = (1, 0, 3, 2)  # (12)(34)
    b = (1, 2, 0, 3)  # (123)

    print("\nCharacter check:")
    character_check(G, result.matrices, chi, [e, s, a, b, t])

    relation_check_s4(G, result.matrices)


def run_s4_induced_v4_example() -> None:
    """
    Reproduce the dimension-reduced S4 [22] example using Ind_{V4}^{S4}(1).
    """
    print("\n=== S4 example: induced representation from V4 ===")

    G = s4_group()
    idx = make_index(G)
    chi = s4_character_22(G)
    degree = 2

    V4 = s4_v4_subgroup()
    rho, reps, cosets = induced_representation_one_dim(
        group=G,
        subgroup=V4,
        theta=lambda h: 1.0,
    )

    print("ambient dimension =", rho[0].shape[0])
    print("coset representatives:")
    for i, r in enumerate(reps):
        print(f"  {i}: {r}")

    P = isotypic_projector(rho, chi, degree)
    print("rank(P_[22])      =", np.linalg.matrix_rank(P, tol=1e-9))

    def coset_index(x: Perm) -> int:
        for i, coset in enumerate(cosets):
            if x in coset:
                return i
        raise ValueError("element not found in any coset")

    e = identity_perm(4)
    s = (1, 0, 2, 3)    # (12)
    t = (1, 2, 3, 0)    # (1234)

    # Same style of deterministic initial vector, now in the coset basis.
    u = np.zeros(rho[0].shape[0], dtype=complex)
    u[coset_index(e)] += 1.0
    u[coset_index(s)] += 2.0
    u[coset_index(t)] += 3.0

    result = construct_irrep_from_character(
        rho=rho,
        chi=chi,
        degree=degree,
        initial_vector=u,
        step_size=1.0,
        max_iter=100,
        tol=1e-12,
        verbose=False,
    )

    print("F(v_0)           =", f"{result.history[0]:.6f}")
    if len(result.history) > 1:
        print("F(v_1)           =", f"{result.history[1]:.6f}")
    print("F(v_infty)       =", f"{result.history[-1]:.6f}")
    print("selected orbit indices =", result.selected_orbit_indices)

    print("\nMatrices for generators:")
    print("rho((12)) =")
    print(np.round(result.matrices[idx[s]], 8))
    print("rho((1234)) =")
    print(np.round(result.matrices[idx[t]], 8))

    a = (1, 0, 3, 2)  # (12)(34)
    b = (1, 2, 0, 3)  # (123)

    print("\nCharacter check:")
    character_check(G, result.matrices, chi, [e, s, a, b, t])

    relation_check_s4(G, result.matrices)


def run_all_examples() -> None:
    """Run all examples from the paper."""
    run_s4_regular_example()
    run_s4_induced_v4_example()


if __name__ == "__main__":
    run_all_examples()

